SWoTSuite: A Development Framework for Prototyping Cross-domain Semantic Web of Things Applications

Semantic Web of Things (SWoT) applications focus on providing a wide-scale interoperability that allows the sharing of IoT devices across domains and the reusing of available knowledge on the web. However, the application development is difficult because developers have to do various tasks such as designing an application, annotating IoT data, interpreting data, and combining application domains. To address the above challenges, this paper demonstrates SWoTSuite, a toolkit for prototyping SWoT applications. It hides the use of semantic web technologies as much as possible to avoid the burden of designing SWoT applications that involves designing ontologies, annotating sensor data, and using reasoning mechanisms to enrich data. Taking inspiration from sharing and reuse approaches, SWoTSuite reuses data and vocabularies. It leverages existing technologies to build applications. We take a hello world naturopathy application as an example and demonstrate an application development process using SWoTSuite. The demo video is available at URL: http://tinyurl.com/zs9flrt.

==> rulestoload.java <==
public Model executeReasoningEngine(String JenaRuleFile){
	//Load the Jena rules to deduce meaningful knowledge.
	Reasoner rs = new GenericRuleReasoner(Rule.rulesFromURL(JenaRuleFile));
	rs.setDerivationLogging(true);
	//Apply the Jena Reasoning Engine
	InfModel inf = createInfModel(rs, model);		
	//Return Data with more meaningful knowledge.
	return inf;}
